Learning Evidence Highlighting for Frozen LLMs

Large Language Models (LLMs) can reason well over focused inputs, yet often miss decisive evidence buried in long, noisy contexts. We introduce HiLight, an Evidence Emphasis framework that turns evidence selection into a learned, non-destructive input-side control problem for frozen LLMs. Rather than retrieving, pruning, compressing, or rewriting the input, HiLight trains a lightweight Emphasis Actor to insert minimal highlight tags around pivotal spans while preserving the original context. A frozen Solver then reasons over the emphasized input. The Actor is trained only from the Solver's downstream task reward, requiring no evidence labels, Solver gradients, logits, or internal activations. This yields a solver-compatible alternative to retrieval-style hard selection, context compression, and instance-level prompt rewriting. Across sequential recommendation and QA, HiLight consistently improves over manual prompting and strong automated prompt-optimization baselines, with gains up to +27.5% over manual instruction (MI) and +10.8% over the strongest baseline on Amazon-Beauty. The learned emphasis policy transfers zero-shot to smaller and larger unseen Solvers across model families, including API-based Solvers, and its highlights align with human supporting evidence up to 0.78 F1. These results suggest that evidence selection can be learned as a reusable input-side control mechanism for frozen LLMs.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

